Fourier domain asymmetric cryptosystem for privacy protected multimodal biometric security

We propose a Fourier domain asymmetric cryptosystem for multimodal biometric security. One modality of biometrics (such as face) is used as the plaintext, which is encrypted by another modality of biometrics (such as fingerprint). A private key is synthesized from the encrypted biometric signature by complex spatial Fourier processing. The encrypted biometric signature is further encrypted by other biometric modalities, and the corresponding private keys are synthesized. The resulting biometric signature is privacy protected since the encryption keys are provided by the human, and hence those are private keys. Moreover, the decryption keys are synthesized using those private encryption keys. The encrypted signatures are decrypted using the synthesized private keys and inverse complex spatial Fourier processing. Computer simulations demonstrate the feasibility of the technique proposed.

==> find_Histogram.m <==
%%%%%%%%%%%% histograms %%%%%%%%%%%%%%

aa = imread("face1_center.jpg");

b = aa(50:295,50:295);

a = double(b);

a_norm = abs(a)./max(max(abs(a)));

figure(1); imagesc(a_norm); colormap(gray);
pause(2)

%[bins,n]=imhist(256*a_norm,256);
%[bins,n]=imhist(256*ctext_norm,N);
%stem(n,bins);
%[X,N] = imhist(256*abs(rand(256)));
[X,N] = imhist(256*a_norm);
stem(X); axis('square'); axis([0 256 0 1000]);
print("TEST.jpg","-djpeg");
pause(3)


